Towards a More Reliable and Available Docker-based Container Cloud

Operating System-level virtualization technology, or containers as they are commonly known, represents the next generation of light-weight virtualization, and is primarily represented by Docker. However, Docker's current design does not complement the SLAs from Docker-based container cloud offerings promising both reliability and high availability. The tight coupling between the containers and the Docker daemon proves fatal for the containers' uptime during daemon's unavailability due to either failure or upgrade. We present the design and implementation of HYDRA, which fundamentally isolates the containers from the running daemon. Our evaluation shows that HYDRA imposes only moderate overheads even under load, while achieving much higher container availability.

==> figs/mv.sh <==
for file in *eps-converted-to.pdf
do
	sed  's/eps\-converted\-to//g' "$file" | xargs cp {} . 
done 


==> make.sh <==
#!/bin/bash

pdflatex --shell-escape paper.tex

bibtex paper
bibtex paper

pdflatex --shell-escape paper.tex
pdflatex --shell-escape paper.tex

rm -f *.dvi *.aux *.log *.blg *.out *.backup paper.ps figs/*.log figs/*.aux sections/*.log sections/*.aux sections/*.backup sections/*~ *.tmp *~

